TiGL - An Open Source Computational Geometry Library for Parametric Aircraft Design

This paper introduces the software TiGL: TiGL is an open source high-fidelity geometry modeler that is used in the conceptual and preliminary aircraft and helicopter design phase. It creates full three-dimensional models of aircraft from their parametric CPACS description. Due to its parametric nature, it is typically used for aircraft design analysis and optimization. First, we present the use-case and architecture of TiGL. Then, we discuss it's geometry module, which is used to generate the B-spline based surfaces of the aircraft. The backbone of TiGL is its surface generator for curve network interpolation, based on Gordon surfaces. One major part of this paper explains the mathematical foundation of Gordon surfaces on B-splines and how we achieve the required curve network compatibility. Finally, TiGL's aircraft component module is introduced, which is used to create the external and internal parts of aircraft, such as wings, flaps, fuselages, engines or structural elements.

==> images/tikz/profile_cst.py <==
import matplotlib.pyplot as plt
import os
import numpy as np
from scipy.special import binom
from matplotlib2tikz import save as tikz_save


def bernstein(n, i, x):
    return binom(n, i) * x**i * (1 - x)**(n - i)


def C(N1, N2, x):
    return x**N1 * (1 - x)**N2


def S(A, x):
    n = len(A)
    r = 0
    for i in range(n):
        r += A[i] * bernstein(n, i, x)
    return r


N1 = 0.5
N2 = 1.0
A = np.array([2, 3, 2, 1])
dE = 0.2

x = np.linspace(0.0, 1.0, 500)
f = C(N1, N2, x) * S(A, x) + dE * x

ax = plt.gca()
ax.plot(x, f, "-", color='r',  lw=4)
ax.set_xlabel("$\psi$")
ax.grid(True)

srcdir = os.path.dirname(os.path.abspath(__file__))
gendir = srcdir + '/generated/'
if not os.path.exists(gendir):
    os.makedirs(gendir)

tikz_save(gendir + "/profile_cst.tex", figureheight='4cm', figurewidth='8cm')

